Coupled minimal models revisited

We study coupled unitary Virasoro minimal models in the large rank ($m \rightarrow \infty$) limit. In large $m$ perturbation theory, we find two non-trivial IR fixed points which exhibit irrational coefficients in several anomalous dimensions and the central charge. For $N>4$ copies, we show that the IR theory breaks all possible currents that would otherwise enhance the Virasoro algebra, up to spin 10. This provides strong evidence that the IR fixed points are examples of compact, unitary, irrational CFTs with the minimal amount of chiral symmetry. We also analyze anomalous dimension matrices for a family of degenerate operators with increasing spin. These display further evidence of irrationality and begin to reveal the form of the leading quantum Regge trajectory.

==> anc/backend.py <==
#!/usr/bin/env python
from symengine import *

def ff(n, k):
    f1 = 1
    f2 = n
    for j in range(0, k):
        f1 *= f2
        f2 -= 1
    return f1

def factorial(n):
    return ff(n, n - 1)

# Sums of rational functions in x_{ij} are stored as [term1, term2, term3]
# Each term is [coeff, [i1, j1, pow1], [i2, j2, pow2], ... ]
def to_expression(expr1):
    expr2 = 0
    syms = [symbols('z' + str(i)) for i in range(0, 9)]
    for term1 in expr1:
        term2 = term1[0]
        for i in range(1, len(term1)):
            term2 *= (syms[term1[i][0]] - syms[term1[i][1]]) ** term1[i][2]
        expr2 += term2
    return expr2

# Suppresses multiplying by 1 and adding 0
def prune(expr):
    i = 0
    while i < len(expr):
        if expr[i][0] == 0:
            expr = expr[:i] + expr[i + 1:]
        else:
            j = 1
            while j < len(expr[i]):
                if expr[i][j][2] == 0:
                    expr[i] = expr[i][:j] + expr[i][j + 1:]
                else:
                    j += 1
            i += 1
    return expr

# This changes every (var1 - var3) to (var2 - var3)
# Clearly (var3 - var1) becomes (var3 - var2) too
# The presence of any (var1 - var2) will cause problems
def substitute(expr, var1, var2):
    new_expr = []
    for term in expr:
        gone = False
        while gone == False:
            gone = True
            for i in range(1, len(term)):
                proceed = False
                if term[i][0] == var1:
                    proceed = True
                elif term[i][1] == var1:
                    proceed = True
                    var3 = term[i][0]
                    order = term[i][2]
                    term[0] *= (-1) ** abs(order)
                    term[i][0] = var1
                    term[i][1] = var3
                if proceed:
                    gone = False
                    found = False
                    var3 = term[i][1]
                    order = term[i][2]
                    # Now find (var2 - var3) or (var3 - var2)
                    for j in range(1, len(term)):
                        if term[j][0] == var2 and term[j][1] == var3:
                            found = True
                            term[j][2] += order
                            break
                        elif term[j][0] == var3 and term[j][1] == var2:
                            found = True
                            term[j][2] += order
                            term[0] *= (-1) ** abs(order)
                            break
                    if found == True:
                        term = term[:i] + term[i + 1:]
                    else:
                        term[i][0] = var2
                    break
        new_expr.append(term)
    new_expr = prune(new_expr)
    return new_expr

# Copy going two levels deep
def deepcopy(collection):
    ret = []
    for item in collection:
        ret.append(item[:])
    return ret

# There does not seem to be something quite like this in sympy
def n_in_m_parts(n, m):
    if m == 1:
        yield [n]
        return
    old_ret = [[i] for i in range(0, n + 1)]
    for i in range(0, m - 2):
        ret = []
        for el in old_ret:
            for j in range(0, n - sum(el) + 1):
                ret.append(el + [j])
        old_ret = ret
    for el in old_ret:
        yield el + [n - sum(el)]

# This differentiates a single term n times with the general Leibniz rule
# We used to need to have x in the first position... (x - y) not (y - x)
# Now the variable sign support should take care of it
def differentiate(term, x, n):
    expr = []
    variable_signs = []
    variable_factor = []
    constant_factor = []
    prefactor = term[0]
    for i in range(1, len(term)):
        if term[i][0] == x:
            variable_factor.append(term[i])
            variable_signs.append(1)
        elif term[i][1] == x:
            variable_factor.append(term[i])
            variable_signs.append(-1)
        else:
            constant_factor.append(term[i])
    m = len(variable_factor)
    if m == 0:
        return [[0]]
    m_tuples = n_in_m_parts(n, m)
    for tup in m_tuples:
        prod = 1
        for k in tup:
            prod *= factorial(k)
        new_term = [prefactor * Rational(factorial(n), prod)]
        for i in range(0, m):
            new_term[0] *= ff(variable_factor[i][2], tup[i])
            new_term[0] *= variable_signs[i] ** tup[i]
            new_term.append([variable_factor[i][0], variable_factor[i][1], variable_factor[i][2] - tup[i]])
        expr.append(new_term + deepcopy(constant_factor))
    new_expr = prune(expr)
    return expr

# This carries out the above for an entire sum
# Collecting too often or not often enough will both kill performance so we try some heuristics
def diff_sum(expr, x, n, col = False):
    ret = []
    threshold = 1.5 * len(expr)
    for term in expr:
        ret += differentiate(term, x, n)
        if col and float(len(ret)) > threshold:
            ret = collect(ret)
            threshold *= 1.25
    return ret

# An operation which is hard to do without a dedicated function
def multiply(expr1, expr2):
    ret = []
    for term1 in expr1:
        for term2 in expr2:
            term3 = [term1[0] * term2[0]]
            term1_left = list(range(1, len(term1)))
            term2_left = list(range(1, len(term2)))
            while len(term1_left) > 0:
                power = term1[term1_left[0]]
                found = False
                for i in range(0, len(term2_left)):
                    index = term2_left[i]
                    if term2[index][0] == power[0] and term2[index][1] == power[1]:
                        term3.append([power[0], power[1], power[2] + term2[index][2]])
                        term1_left = term1_left[1:]
                        term2_left = term2_left[:i] + term2_left[i + 1:]
                        found = True
                        break
                    elif term2[index][0] == power[1] and term2[index][1] == power[0]:
                        term3.append([power[0], power[1], power[2] + term2[index][2]])
                        term1_left = term1_left[1:]
                        term2_left = term2_left[:i] + term2_left[i + 1:]
                        # Assume there will not be enough non-integer powers to screw this up
                        term3[0] *= (-1) ** abs(term2[index][2])
                        found = True
                        break
                if found == False:
                    term3.append([power[0], power[1], power[2]])
                    term1_left = term1_left[1:]
            while len(term2_left) > 0:
                power = term2[term2_left[0]]
                term3.append([power[0], power[1], power[2]])
                term2_left = term2_left[1:]
            ret.append(term3)
    #ret = collect(ret)
    return ret

# Cancels between the numerator and the denominator for a single term
def cancel(term):
    i = 1
    while i < len(term):
        var1 = term[i][0]
        var2 = term[i][1]
        j = i + 1
        while j < len(term):
            if term[j][0] == var1 and term[j][1] == var2:
                term[i][2] += term[j][2]
                term = term[:j] + term[j + 1:]
            elif term[j][0] == var2 and term[j][1] == var1:
                term[i][2] += term[j][2]
                term[0] *= (-1) ** abs(term[j][2])
                term = term[:j] + term[j + 1:]
            else:
                j += 1
        i += 1
    return term

# Computes an integral over (2*pi*i) with respect to var1
# The contour encircles var2 and picks up a residue at that point
def int_contour(expr, var1, var2):
    final_expr = []
    # Make sure everything has (var1 - var2) instead of (var2 - var1)
    for ind in range(0, len(expr)):
        for i in range(1, len(expr[ind])):
            if expr[ind][i][1] == var1 and expr[ind][i][0] == var2:
                expr[ind][i] = [expr[ind][i][1], expr[ind][i][0], expr[ind][i][2]]
                expr[ind][0] *= (-1) ** abs(expr[ind][i][2])
    # Find and remove (var1 - var2) to some power
    for term in expr:
        for i in range(1, len(term)):
            if term[i][0] == var1 and term[i][1] == var2:
                break
        else:
            continue
        order = -term[i][2]
        term = term[:i] + term[i + 1:]
        if order <= 0:
            continue
        term[0] *= Rational(1, factorial(order - 1))
        if order == 1:    
            new_expr = [term]
        else:
            new_expr = differentiate(term, var1, order - 1)
        new_expr = substitute(new_expr, var1, var2)
        for new_term in new_expr:
            final_expr.append(new_term)
    return final_expr

# With n variables, we assign an (n choose 2) digit number
# The base of it is the maximum degree
def order(term, min_power, max_power, seen_vars):
    num = 0
    ret = 0
    for i in range(0, len(seen_vars)):
        for j in range(i + 1, len(seen_vars)):
            power = 0
            for k in range(1, len(term)):
                if term[k][0] == seen_vars[i] and term[k][1] == seen_vars[j]:
                    power = term[k][2]
                    break
                elif term[k][0] == seen_vars[j] and term[k][1] == seen_vars[i]:
                    power = term[k][2]
                    break
            ret += (power - min_power + 1) * (max_power - min_power + 1) ** num
            num += 1
    return ret

# Combining like terms
def collect(expr):
    min_power = 0
    max_power = 0
    seen_vars = []
    for term in expr:
        for j in range(1, len(term)):
            if term[j][0] > term[j][1]:
                term[j] = [term[j][1], term[j][0], term[j][2]]
                term[0] *= (-1) ** abs(term[j][2])
            if not term[j][0] in seen_vars:
                seen_vars.append(term[j][0])
            if not term[j][1] in seen_vars:
                seen_vars.append(term[j][1])
            min_power = min(min_power, term[j][2])
            max_power = max(max_power, term[j][2])
    new_expr = sorted(expr, key = lambda t: order(t, min_power, max_power, seen_vars))
    # Now we just have to group neighbouring terms
    ret = [new_expr[0]]
    o1 = order(new_expr[0], min_power, max_power, seen_vars)
    #while i < len(new_expr) - 1:
    for i in range(0, len(new_expr) - 1):
        # Can we use the fact that orders were already computed in a vectorized way above?
        o2 = order(new_expr[i + 1], min_power, max_power, seen_vars)
        if o1 == o2:
            #new_expr[i + 1][0] += new_expr[i][0]
            #new_expr = new_expr[:i] + new_expr[i + 1:]
            ret[-1][0] += new_expr[i + 1][0]
        else:
            ret.append(new_expr[i + 1])
            #i += 1
        o1 = o2
    ret = prune(ret)
    return ret


==> anc/sec4_correlators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import permutations, combinations
from backend import *
import time

# N = 5, l = 4 example
t0 = []
v0 = []
v1 = []
t0.append([Rational(4, 9), [-4]])
t0.append([Rational(-20, 27), [-2, -2]])
t0.append([1, [-2], [-2]])
v0.append([Rational(-1, 8), [oo], [oo], [oo], [-3, oo]])
v0.append([Rational(7, 32), [-3], [oo], [oo], [oo], [oo]])
v0.append([Rational(-7, 4), [-2], [oo], [oo], [oo], [-1, oo]])
v0.append([-2, [oo], [-1, oo], [-1, oo], [-1, oo]])
v0.append([1, [oo], [oo], [-1, oo], [-1, -1, oo]])
v1.append([Rational(-15, 8), [oo], [oo], [oo], [-3, oo]])
v1.append([Rational(9, 32), [-3], [oo], [oo], [oo], [oo]])
v1.append([Rational(-9, 4), [-2], [oo], [oo], [oo], [-1, oo]])
v1.append([1, [oo], [oo], [oo], [-1, -1, -1, oo]])

# Having these be global is helpful for computing several 3pt functions in one session
history1 = {}
history2 = {}

# Is this faster than just using a string representation?
def tup(corr):
    return tuple([tuple(o) for o in corr])

# Works with a V from \sigma or \epsilon type operators
def decompose(t_term, v_term, copies, num_phis):
    # Pad L_strings in T with empty slots to match the number of L_strings in V
    # The empty slots can only be contracted with copies of \phi (of which there are 4)
    if len(t_term) > len(v_term):
        return
    if len(t_term) < len(v_term) - num_phis:
        return
    # Counts the number of ways to order the t_term strings
    coeff = t_term[0] * v_term[0]
    choices = copies
    for i in range(1, len(t_term)):
        coeff *= choices
        choices -= 1
    # This will further specify the orderings of v_term strings relative to t_term strings
    temp = []
    # These parts of v_term are not paired with anything from t_term
    excess = len(v_term) - len(t_term)
    choices = copies - (num_phis - excess)
    for i in range(0, excess):
        coeff *= choices
        choices -= 1
    phi_parts = [len(v_term) - i for i in range(1, num_phis + 1)]
    #phi_parts = [len(v_term) - 1, len(v_term) - 2, len(v_term) - 3, len(v_term) - 4]
    # Subsets with this many elements appear to be sorted in reverse order
    for comb in combinations(phi_parts, excess):
        rest = list(range(1, len(v_term)))
        for i in range(0, len(comb)):
            del rest[comb[i] - 1]
        for perm in permutations(rest):
            temp.append(list(perm) + list(comb))
    # Return a list of terms
    # Each term is [coeff, [f1, f2, ...]]
    # Each f is a list of two or three operators
    for order in temp:
        term = [coeff]
        for i in range(0, len(order)):
            if i + 1 < len(t_term):
                correlator = [t_term[i + 1]]
            else:
                correlator = [[]]
            correlator.append(v_term[order[i]])
            if correlator[-1][-1] == oo:
                correlator.append([oo])
            else:
                correlator.append([])
            term.append(correlator)
        yield term

# Two operators having 2pt function (z2 - z3)**(-2*h) with many Ts inserted
# The list of positions where these appear should start at 4
# It would be better to use caching for this instead of naive recursion
def stress_tensor_correlator(pos, phis, h):
    if len(pos) == 0 and phis == True:
        return [[1, [2, 3, -2 * h]]]
    elif len(pos) == 0:
        return [[1]]
    ret = []
    pos2 = pos[:-1]
    temp = stress_tensor_correlator(pos2, phis, h)
    for i in range(0, len(pos2)):
        ret += multiply([[Rational(1, 2), [pos[-1], pos2[i], -4]]], stress_tensor_correlator(pos2[:i] + pos2[i + 1:], phis, h))
        ret += multiply([[2, [pos[-1], pos2[i], -2]]], temp)
        ret += multiply([[1, [pos[-1], pos2[i], -1]]], diff_sum(temp, pos2[i], 1))
    if phis == True:
        ret += multiply([[h, [2, pos[-1], -2]]], temp)
        ret += multiply([[h, [3, pos[-1], -2]]], temp)
        ret += multiply([[-1, [2, pos[-1], -1]]], diff_sum(temp, 2, 1))
        ret += multiply([[-1, [3, pos[-1], -1]]], diff_sum(temp, 3, 1))
    return ret

# Sets up the correlator above and takes contour integrals of it
def no_shortcut(corr, phis, h):
    derivs = 0
    t_ind = 4
    pos1 = []
    pos2 = []
    prefactor1 = [1]
    prefactor2 = [1]
    sign = Integer(1)
    if phis == True:
        num_phis = 1
    else:
        num_phis = 0
    for i in range(0, len(corr[0])):
        exponent = corr[0][i] + 1
        # This should always be true
        if exponent != 0:
            pos1.append(t_ind)
            prefactor1.append([1, t_ind, exponent])
            t_ind += 1
        else:
            print("Problem")
        sign *= (-Integer(1)) ** exponent
    for i in range(0, len(corr[1]) - num_phis):
        exponent = corr[1][i] + 1
        # This time we can spot a derivative
        if exponent != 0:
            pos2.append(t_ind)
            prefactor2.append([2, t_ind, exponent])
            t_ind += 1
        else:
            derivs += 1
        sign *= (-Integer(1)) ** exponent
    hack = (t_ind, tup(prefactor1[1:]), phis, derivs)
    # Differentiating after the first contour integral (it does not commute with the second) is fastest
    # We could also save time by checking the history for fewer derivatives
    if hack in history2:
        ret = history2[hack]
    else:
        ret = stress_tensor_correlator(pos1 + pos2, phis, h)
        ret = collect(ret)
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
        if derivs > 0:
            ret = diff_sum(ret, 2, derivs, True)
        history2[hack] = ret
    prefactor2[0] *= sign
    pos2.reverse()
    ret = multiply([prefactor2], ret)
    for v in pos2:
        ret = int_contour(ret, v, 2)
    ret = collect(ret)
    return ret

def use_ward_id(corr, h):
    if corr[0] == []:
        # Things are easiest when z1 is missing
        ret = [[1, [2, 3, -2 * h]]]
        for i in range(len(corr[1]) - 2, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h * (mode + 1), [2, 3, mode]]], ret) + multiply([[sign, [2, 3, mode + 1]]], diff_sum(ret, 3, 1))
        ret = collect(ret)
    elif corr[2] == []:
       # We have a 2pt function from the identity block when z3 is missing
       ret = no_shortcut(corr, False, h)
    else:
        # A 3pt function (nothing missing)
        if corr[1][0] == -1 or corr[1][0] == oo:
            ret = [[1, [2, 3, -2 * h]]]
            # Use a cheap trick when one position has only simple derivatives
            for i in range(len(corr[0]) - 1, -1, -1):
                mode = corr[0][i]
                sign = (-Integer(1)) ** mode
                ret = multiply([[-sign * h * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h * (mode + 1), [1, 3, mode]]], ret) + multiply([[sign, [1, 2, mode + 1]]], diff_sum(ret, 2, 1)) + multiply([[sign, [1, 3, mode + 1]]], diff_sum(ret, 3, 1))
            num_derivs = corr[1].count(-1)
            if num_derivs > 0:
                ret = diff_sum(ret, 2, num_derivs)
            ret = collect(ret)
        else:
            ret = no_shortcut(corr, True, h)
    return ret

def tvo(t_op, v_op, copies):
    t1 = time.time()
    ret = []
    for t_term in t_op:
        for v_term in v_op:
            print((t_term, v_term))
            num_phis = str(v_term).count('oo')
            for term in decompose(t_term, v_term, copies, num_phis):
                product = [[term[0]]]
                for i in range(1, len(term)):
                    hack = tup(term[i])
                    if hack in history1:
                        product = multiply(history1[hack], product)
                    else:
                        result = use_ward_id(term[i], Rational(1, num_phis))
                        history1[hack] = result
                        product = multiply(result, product)
                ret += product
                ret = collect(ret)
    print(time.time() - t1)
    return ret


==> anc/sec4_operators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import partitions
from symengine import *
import sympy
import numpy

def dim(mat):
    mat2 = numpy.array(mat).astype(numpy.float64)
    return mat2.shape[1] - numpy.linalg.matrix_rank(mat2)

def input_form(ans, mat, ind):
    if 'oo' in str(ans):
        name = 'v'
    else:
        name = 't'
    vec = mat.nullspace()[ind]
    #vec = mat[ind]
    for i in range(0, len(vec)):
        if vec[i] == 0:
            continue
        entry = vec[i].factor()
        if 'N' in str(entry) or '/' not in str(entry):
            num = str(entry)
        else:
            parts = str(entry).split('/')
            num = "Rational(" + parts[0] + ", " + parts[1] + ")"
        print(name + str(ind) + ".append(" + str(ans[i]).replace('x' + str(i), num) + ")")

# To spot null states most easily, we want L_{-2} to go right beside \phi
# Otherwise the rightmost L_{-n} should have the smallest n
def swap(num, h):
    if h == Rational(1, 4) and num == -1:
        return -2
    elif h == Rational(1, 4) and num == -2:
        return -1
    elif h == 1 and num == -1:
        #return -3
        return -2
    elif h == 1 and num == -2:
        #return -2
        return -3
    elif h == 1 and num == -3:
        return -1
    else:
        return num

# Assigns a base (level + 1) number to a product of generators
# Also makes sure the order is highest when \phi is involved
def order(product, level):
    if product != [] and product[-1] == oo:
        ret = (level + 1) ** level
        end = len(product) - 1
    else:
        ret = 0
        end = len(product)
    for i in range(0, end):
        ret += (-product[i]) * ((level + 1) ** (i - 1))
    return ret

# This returns the expression but it is also destructive
def collect_adjacent(expr):
    i = 1
    while i < len(expr):
        if expr[i - 1][1:] == expr[i][1:]:
            expr[i - 1][0] += expr[i][0]
            del expr[i]
        else:
            i += 1
    return expr

# Empty products are sums of 1 over indices not taken by the full products
def remove_empties(expr, copies):
    for term in expr:
        i = 0
        f1 = 1
        f2 = copies - len(term) + 2
        while i < len(term):
            if term[i] == []:
                f1 *= f2
                f2 += 1
                del term[i]
            else:
                i += 1
        term[0] *= f1
    return expr

# A miniature version of the simplify function which handles things like L_{-1} L_{-3}
# Using BPZ on this gives L_{-1} L_{-2} L_{-1} but further reordering generates L_{-1} L_{-3} again
# Infinite recursion is avoided by solving for an L_{-n} string which appears on both sides of the equation
def handle_null(product):
    expr = [[2, product[:-2] + [-2, -1, oo]], [-Rational(1, 2), product[:-2] + [-1, -1, -1, oo]]]
    #expr = [[Rational(2, 3), product[:-2] + [-1, -2, oo]], [-Rational(1, 6), product[:-2] + [-1, -1, -1, oo]]]
    affected = True
    while affected:
        expr_new = []
        affected = False
        for term in expr:
            reorder = 0
            for j in range(1, len(term[1])):
                if term[1][j - 1] > 0 and term[1][j] == oo:
                    reorder = 1
                elif term[1][j - 1] == 0 and term[1][j] == oo:
                    reorder = 2
                elif term[1][j - 1] == -3 and term[1][j] == oo:
                    reorder = 4
                elif swap(term[1][j - 1], 1) > swap(term[1][j], 1) and term[1][j] != oo:
                    reorder = 5
                if reorder > 0:
                    affected = True
                    break
            if reorder == 1:
                reorder = 1
            elif reorder == 2:
                term_scaled = [term[0], term[1][:j - 1] + term[1][j:]]
                expr_new.append(term_scaled)
            elif reorder == 4:
                # This is the part which is different
                coeff = 1 - term[0]
                if term[1] == product:
                    expr_new = []
                    for term2 in expr:
                        if term2 == term:
                            continue
                        term2[0] *= coeff
                        expr_new.append(term2)
                else:
                    print("Problem")
            elif reorder == 5:
                term_rev = [term[0], term[1][:j - 1] + [term[1][j], term[1][j - 1]] + term[1][j + 1:]]
                term_com = [term[0] * (term[1][j - 1] - term[1][j]), term[1][:j - 1] + [term[1][j] + term[1][j - 1]] + term[1][j + 1:]]
                expr_new.append(term_rev)
                expr_new.append(term_com)
                if term[1][j] + term[1][j - 1] == 0 and term[1][j] ** 3 != term[1][j]:
                    term_cen = [term[0] * Rational(1, 12) * (term[1][j - 1] ** 3 - term[1][j - 1]), term[1][:j - 1] + term[1][j + 1:]]
                    expr_new.append(term_cen)
            else:
                expr_new.append(term)
        expr = expr_new
    return expr

# The main code for moving annihilation operators to the right
# The central charge is fixed at 1 for now
# Null state conditions are hard so these have to be at levels 2 or 3
def simplify(expr, level, h, copies):
    affected = True
    while affected:
        expr_new = []
        affected = False
        for term in expr:
            for i in range(len(term) - 1, 0, -1):
                reorder = 0
                # Put this check outside the loop instead of inside to deal with trivial products
                if term[i] != [] and term[i][-1] >= -1 and term[i][-1] != oo:
                    affected = True
                    reorder = 1
                for j in range(1, len(term[i])):
                    if reorder == 1:
                        reorder = 1
                    elif term[i][j - 1] > 0 and term[i][j] == oo:
                        reorder = 1
                    elif term[i][j - 1] == 0 and term[i][j] == oo:
                        reorder = 2
                    elif term[i][j - 1] == -2 and term[i][j] == oo and h == Rational(1, 4):
                        reorder = 3
                    elif term[i][j - 1] == -3 and term[i][j] == oo and h == 1:
                        reorder = 4
                    elif term[i][-1] == oo and swap(term[i][j - 1], h) > swap(term[i][j], h):
                        reorder = 5
                    elif term[i][-1] != oo and term[i][j - 1] > term[i][j]:
                        reorder = 5
                    if reorder > 0:
                        affected = True
                        break
                if affected:
                    break
            if reorder == 1:
                reorder = 1
            elif reorder == 2:
                term_scaled = term[:i] + [term[i][:j - 1] + term[i][j:]] + term[i + 1:]
                term_scaled[0] *= h
                expr_new.append(term_scaled)
            elif reorder == 3:
                # Use the level 2 null state condition
                term_equiv = term[:i] + [term[i][:j - 1] + [-1, -1] + term[i][j:]] + term[i + 1:]
                expr_new.append(term_equiv)
            elif reorder == 4:
                # Try to prevent an infinite loop with the level 3 null state condition
                replacement = handle_null(term[i])
                for term2 in replacement:
                    term_equiv = [term[0] * term2[0]]
                    for j in range(1, len(term)):
                        if j == i:
                            term_equiv.append(term2[1])
                        else:
                            term_equiv.append(term[j])
                    expr_new.append(term_equiv)
            elif reorder == 5:
                # Use the Virasoro algebra
                term_rev = term[:i] + [term[i][:j - 1] + [term[i][j], term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com = term[:i] + [term[i][:j - 1] + [term[i][j] + term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com[0] *= term[i][j - 1] - term[i][j]
                expr_new.append(term_rev)
                expr_new.append(term_com)
                if term[i][j] + term[i][j - 1] == 0 and term[i][j] ** 3 != term[i][j]:
                    term_cen = term[:i] + [term[i][:j - 1] + term[i][j + 1:]] + term[i + 1:]
                    term_cen[0] *= Rational(1, 12) * (term[i][j - 1] ** 3 - term[i][j - 1])
                    expr_new.append(term_cen)
            else:
                expr_new.append(term)
        expr = collect_adjacent(expr_new)
    expr = remove_empties(expr, copies)
    expr = [[t[0]] + sorted(t[1:], key = lambda x: order(x, level)) for t in expr]
    expr = collect_adjacent(expr)
    expr = sorted(expr, key = lambda x: str(x[1:]))
    expr = collect_adjacent(expr)
    return expr

# Separate products of generators are understood to all use different indices
# There cannot be too many of them if the number of copies is finite
def remove_redundancy(terms, copies):
    i = 0
    while i < len(terms):
        count = 0
        for v in terms[i]:
            count += terms[i][v]
            if count > copies:
                del terms[i]
                i -= 1
                break
        i += 1
    return terms

# To get the rank of a small matrix or a basis for its kernel, use sympy
# To get the rank of a large matrix, make it numerical and use numpy
# To get a basis for the kernel of a large matrix, maybe copy it into mathematica
def to_matrix(l1_ansatz, l2_ansatz, sym_list):
    mat = sympy.zeros(len(l1_ansatz) + len(l2_ansatz), len(sym_list))
    for j in range(0, len(sym_list)):
        for i in range(0, len(l1_ansatz)):
            mat[i, j] = l1_ansatz[i][0].coeff(sym_list[j])
        for i in range(0, len(l2_ansatz)):
            mat[len(l1_ansatz) + i, j] = l2_ansatz[i][0].coeff(sym_list[j])
    return mat

def insert_12(ansatz):
    l1_ansatz = []
    l2_ansatz = []
    for term in ansatz:
        for i in range(1, len(term)):
            new_term1 = [term[0]]
            new_term2 = [term[0]]
            for j in range(1, len(term)):
                if j == i:
                    new_term1.append([1] + term[j])
                    new_term2.append([2] + term[j])
                else:
                    new_term1.append(term[j])
                    new_term2.append(term[j])
            l1_ansatz.append(new_term1)
            l2_ansatz.append(new_term2)
    return (l1_ansatz, l2_ansatz)

def m_tuples_under_n(m, n, limits = []):
    if limits == []:
        limits = [999] * m
    old_ret = [[i] for i in range(0, min(limits[0], n) + 1)]
    for i in range(0, m - 1):
        ret = []
        for el in old_ret:
            for j in range(0, min(limits[i + 1], n - sum(el)) + 1):
                ret.append(el + [j])
        old_ret = ret
    # Remove the one with all 0s
    return old_ret[1:]

def vector_partitions(vectors, target):
    old_ret = [{}]
    old_target = ImmutableMatrix(target)
    for v in vectors:
        ret = []
        new_v = ImmutableMatrix(v)
        for old_term in old_ret:
            new_target = old_target
            for old_v in old_term:
                new_target -= old_v * old_term[old_v]
            i = 0
            while min(new_target - i * new_v) >= 0:
                new_term = old_term.copy()
                new_term[new_v] = i
                ret.append(new_term)
                i += 1
        old_ret = ret
    ret = []
    # Remove partitions which do not reach the target
    # Also convert to tuples and remove 0 to clean up notation
    for old_term in old_ret:
        new_target = 0 * old_target
        for v in old_term:
            new_target += v * old_term[v]
        if new_target != old_target:
            continue
        new_term = {}
        for v in old_term:
            val = old_term[v]
            if val == 0:
                continue
            new_term[tuple(v)] = val
        ret.append(new_term)
    return ret

# It might be possilbe to absorb this into the function below as with sigma and epsilon
def currents(spin, copies):
    ansatz = []
    sym_list = []
    for p in partitions(spin):
        # It is easy to account for the null state from L_{-1}
        if 1 in p:
            continue
        modes = list(p.keys())
        degree = list(p.values())
        vectors = m_tuples_under_n(len(degree), 999, degree)
        terms = vector_partitions(vectors, degree)
        terms = remove_redundancy(terms, copies)
        # Put ansantz in a more explicit form for acting with generators
        for term in terms:
            product = []
            sym = symbols('x' + str(len(sym_list)))
            sym_list.append(sym)
            for poly in term:
                l_string = []
                for i in range(0, len(poly)):
                    l_string += [-modes[i]] * int(poly[i])
                product += [l_string] * term[poly]
            product = sorted(product, key = lambda x: order(x, spin))
            ansatz.append([sym] + product)
            print(ansatz[-1])
    l1_ansatz, l2_ansatz = insert_12(ansatz)
    l1_ansatz = simplify(l1_ansatz, spin - 1, 0, copies)
    l2_ansatz = simplify(l2_ansatz, spin - 2, 0, copies)
    return (ansatz, to_matrix(l1_ansatz, l2_ansatz, sym_list))

def divergences(spin, copies, phi_degree, null_level):
    ansatz = []
    sym_list = []
    for p in partitions(spin - 1):
        modes = list(p.keys())
        degree = list(p.values())
        limits = list(p.values())
        # The operators \phi are also being symmetrized
        # Squaring, cubing, etc one of them is undefined
        degree.append(phi_degree)
        limits.append(1)
        vectors = m_tuples_under_n(len(degree), copies, limits)
        if null_level in modes:
            i = 0
            pos = modes.index(null_level)
            # A copy of L_{-n} acting on the same copy of \phi can be removed
            # The null state condition trades this for other stuff in the basis
            while i < len(vectors):
                if vectors[i][-1] > 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        if 1 in modes:
            i = 0
            pos = modes.index(1)
            # Terms where L_{-1} does not appear beside \phi are bad for one of two reasons
            # They are independent if and only if there are enough copies for L_{-1} to hit the vacuum
            while i < len(vectors):
                if vectors[i][-1] == 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        terms = vector_partitions(vectors, degree)
        terms = remove_redundancy(terms, copies)
        # Put ansantz in a more explicit form for acting with generators
        # Represent \phi with oo and make sure it comes last
        for term in terms:
            product = []
            sym = symbols('x' + str(len(sym_list)))
            sym_list.append(sym)
            for poly in term:
                l_string = []
                for i in range(0, len(poly) - 1):
                    l_string += [-modes[i]] * int(poly[i])
                if poly[-1] > 0:
                    l_string.append(oo)
                product += [l_string] * term[poly]
            product = sorted(product, key = lambda x: order(x, spin - 1))
            ansatz.append([sym] + product)
            print(ansatz[-1])
    l1_ansatz, l2_ansatz = insert_12(ansatz)
    l1_ansatz = simplify(l1_ansatz, spin - 2, Rational(1, phi_degree), copies)
    l2_ansatz = simplify(l2_ansatz, spin - 3, Rational(1, phi_degree), copies)
    return (ansatz, to_matrix(l1_ansatz, l2_ansatz, sym_list))

def sigma_divergences(spin, copies):
    return divergences(spin, copies, 4, 2)

def epsilon_divergences(spin, copies):
    return divergences(spin, copies, 1, 3)


==> anc/sec5_correlators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import permutations, combinations
from backend import *
import time

# Spin 4 example
N = symbols('N')
o0 = []
o1 = []
o2 = []
o3 = []
o0.append([(N - 3)/9, [-4], [oo], [oo]])
o0.append([-5*(N - 3)/27, [-2, -2], [oo], [oo]])
o0.append([1, [-2], [-2], [oo], [oo]])
o1.append([Rational(3, 20), [oo], [-4, oo]])
o1.append([-33/(20*(N - 2)), [-4], [oo], [oo]])
o1.append([Rational(-3, 2), [-1, oo], [-3, oo]])
o1.append([21/(10*(N - 2)), [-3], [oo], [-1, oo]])
o1.append([12/(5*(N - 2)), [-2, -2], [oo], [oo]])
o1.append([15/(N - 2), [-2], [-1, oo], [-1, oo]])
o1.append([-39/(5*(N - 2)), [-2], [oo], [-1, -1, oo]])
o1.append([1, [-1, -1, oo], [-1, -1, oo]])
o2.append([Rational(1, 10), [oo], [-4, oo]])
o2.append([-19/(240*(N - 2)), [-4], [oo], [oo]])
o2.append([Rational(-15, 8), [-1, oo], [-3, oo]])
o2.append([Rational(-1, 8), [oo], [-3, -1, oo]])
o2.append([21/(40*(N - 2)), [-3], [oo], [-1, oo]])
o2.append([2/(45*(N - 2)), [-2, -2], [oo], [oo]])
o2.append([-9/(4*(N - 2)), [-2], [-1, oo], [-1, oo]])
o2.append([1/(20*(N - 2)), [-2], [oo], [-1, -1, oo]])
o2.append([1, [-1, oo], [-1, -1, -1, oo]])
o3.append([Rational(-49, 20), [oo], [-4, oo]])
o3.append([-7/(15*(N - 2)), [-4], [oo], [oo]])
o3.append([Rational(-7, 2), [oo], [-3, -1, oo]])
o3.append([6/(5*(N - 2)), [-3], [oo], [-1, oo]])
o3.append([26/(45*(N - 2)), [-2, -2], [oo], [oo]])
o3.append([-8/(5*(N - 2)), [-2], [oo], [-1, -1, oo]])
o3.append([1, [oo], [-1, -1, -1, -1, oo]])

# Having these be global is helpful for computing several 3pt functions in one session
history1 = {}
history2 = {}

# Is this faster than just using a string representation?
def tup(corr):
    return tuple([tuple(o) for o in corr])

# The two decomposers need the same number of arguments
def decompose_epsilon(term1, term2, copies, num_phis = 2):
    if len(term1) != len(term2):
        return
    coeff = term1[0] * term2[0] * sqrt(3) / 2
    choices = copies
    for i in range(1, len(term1)):
        coeff *= choices
        choices -= 1
    temp = []
    no_field = list(range(0, len(term2) - 3))
    for perm in permutations(no_field):
        temp.append(list(perm))
    for order in temp:
        ret1 = [coeff]
        ret2 = [coeff]
        ret3 = [coeff]
        ret4 = [coeff]
        for i in range(0, len(order)):
            corr = [term1[i + 1], term2[order[i] + 1], []]
            ret1.append(corr)
            ret2.append(corr)
            ret3.append(corr)
            ret4.append(corr)
        ret1 += [[term1[-2], term2[-2], []], [term1[-1], term2[-1], [-oo]]]
        ret2 += [[term1[-2], term2[-2], [-oo]], [term1[-1], term2[-1], []]]
        ret3 += [[term1[-2], term2[-1], []], [term1[-1], term2[-2], [-oo]]]
        ret4 += [[term1[-2], term2[-1], [-oo]], [term1[-1], term2[-2], []]]
        yield ret1
        yield ret2
        yield ret3
        yield ret4

# Currently needs the default value of num_phis
def decompose_sigma(term1, term2, copies, num_phis = 2):
    # L strings are always paired with something... \phi strings may or may not be
    if len(term1) > len(term2):
        reverse = False
        t_max = term1
        t_min = term2
    else:
        reverse = True
        t_max = term2
        t_min = term1
    if len(t_max) - len(t_min) > num_phis:
        return
    # Counts the number of ways to order the t_max strings
    coeff = term1[0] * term2[0]
    choices = copies
    for i in range(1, len(t_max)):
        coeff *= choices
        choices -= 1
    # This will further specify the orderings of t_min strings relative to t_max strings
    # Some of them will need different coefficients
    temp = []
    coeffs = []
    if len(t_max) - len(t_min) == 2:
        excess0 = list(range(0, len(t_min) - 1))
        for perm in permutations(excess0):
            temp.append(list(perm))
        coeffs = [coeff] * len(temp)
    elif len(t_max) - len(t_min) == 1:
        excess0 = list(range(0, len(t_min) - 1))
        for perm in permutations(excess0):
            temp.append(list(perm))
            # Cannot pair \phi with itself
            if temp[-1][-1] == excess0[-1] or temp[-1][-2] == excess0[-1]:
                del temp[-1]
        # Either the first or second \phi in t_max can be unpaired with t_min
        excess0[-1] += 1
        for perm in permutations(excess0):
            temp.append(list(perm))
            # Same thing here
            if temp[-1][-1] == excess0[-1] or temp[-1][-2] == excess0[-1]:
                del temp[-1]
        coeffs = [coeff] * len(temp)
        # Now both \phis in t_max are unpaired with t_min
        # The choice is which \phi in t_min is unpaired with t_max
        excess1 = list(range(0, len(t_min) - 2))
        for perm in permutations(excess1):
            temp.append(list(perm) + [len(t_max)])
            temp.append(list(perm) + [len(t_max)])
            placeholder = temp[-1][-1]
            temp[-1][-1] = temp[-1][-2]
            temp[-1][-2] = placeholder
            coeffs += [coeff * (copies - len(t_max) + 1), coeff * (copies - len(t_max) + 1)]
    else:
        excess0 = list(range(0, len(t_min) - 1))
        for perm in permutations(excess0):
            temp.append(list(perm))
            if temp[-1][-1] == excess0[-1] or temp[-1][-2] == excess0[-1] or temp[-1][-1] == excess0[-2] or temp[-1][-2] == excess0[-2]:
                del temp[-1]
        coeffs = [coeff] * len(temp)
        # One \phi of each is unpaired so there are four choices
        excess1 = list(range(0, len(t_min) - 2))
        for perm in permutations(excess1):
            temp.append(list(perm) + [len(t_max)])
            temp.append(list(perm) + [len(t_max)])
            placeholder = temp[-1][-1]
            temp[-1][-1] = temp[-1][-2]
            temp[-1][-2] = placeholder
            coeffs += [coeff * (copies - len(t_max) + 1), coeff * (copies - len(t_max) + 1)]
            if temp[-2][-2] == excess1[-1]:
                temp = temp[:-2]
                coeffs = coeffs[:-2]
        excess1[-1] += 1
        for perm in permutations(excess1):
            temp.append(list(perm) + [len(t_max)])
            temp.append(list(perm) + [len(t_max)])
            placeholder = temp[-1][-1]
            temp[-1][-1] = temp[-1][-2]
            temp[-1][-2] = placeholder
            coeffs += [coeff * (copies - len(t_max) + 1), coeff * (copies - len(t_max) + 1)]
            if temp[-2][-2] == excess1[-1]:
                temp = temp[:-2]
                coeffs = coeffs[:-2]
        excess2 = list(range(0, len(t_min) - 3))
        for perm in permutations(excess2):
            temp.append(list(perm) + [len(t_max), len(t_max) + 1])
            coeffs.append(coeff * (copies - len(t_max) + 1) * (copies - len(t_max)))
    # Return a list of terms
    # Each term is [coeff, [f1, f2, ...]]
    # Each f is a list of two or three operators
    for i in range(0, len(temp)):
        hits = []
        order = temp[i]
        term = [coeffs[i]]
        for j in range(0, len(order)):
            if order[j] + 1 < len(t_max):
                if reverse:
                    correlator = [t_min[j + 1], t_max[order[j] + 1]]
                else:
                    correlator = [t_max[order[j] + 1], t_min[j + 1]]
                hits.append(order[j] + 1)
            else:
                if reverse:
                    correlator = [t_min[j + 1], []]
                else:
                    correlator = [[], t_min[j + 1]]
            if "oo" in str(correlator):
                correlator.append([oo])
            else:
                correlator.append([])
            term.append(correlator)
        for j in range(1, len(t_max)):
            if j in hits:
                continue
            if reverse:
                correlator = [[], t_max[j], [oo]]
            else:
                correlator = [t_max[j], [], [oo]]
            term.append(correlator)
        yield term

# Two operators having 2pt function (z2 - z3)**(-2*h) with many Ts inserted
# This can also be (z1 - z3)**(-2*h) depending on the \phi position
# The list of positions where these appear should start at 4
# It would be better to use caching for this instead of naive recursion
def stress_tensor_correlator(pos, phi_type, h12, h13):
    if len(pos) == 0 and phi_type == 0:
        return [[1]]
    elif len(pos) == 0 and phi_type == 1:
        return [[1, [1, 3, -2 * h12]]]
    elif len(pos) == 0 and phi_type == 2:
        return [[1, [2, 3, -2 * h12]]]
    elif len(pos) == 0 and phi_type == 3:
        return [[1, [1, 2, -2 * h12]]]
    elif len(pos) == 0:
        return [[1, [1, 2, h13 - 2 * h12], [1, 3, -h13], [2, 3, -h13]]]
    ret = []
    pos2 = pos[:-1]
    temp = stress_tensor_correlator(pos2, phi_type, h12, h13)
    for i in range(0, len(pos2)):
        ret += multiply([[Rational(1, 2), [pos[-1], pos2[i], -4]]], stress_tensor_correlator(pos2[:i] + pos2[i + 1:], phi_type, h12, h13))
        ret += multiply([[2, [pos[-1], pos2[i], -2]]], temp)
        ret += multiply([[1, [pos[-1], pos2[i], -1]]], diff_sum(temp, pos2[i], 1))
    if phi_type == 1:
        ret += multiply([[h12, [1, pos[-1], -2]]], temp)
        ret += multiply([[h12, [3, pos[-1], -2]]], temp)
        ret += multiply([[-1, [1, pos[-1], -1]]], diff_sum(temp, 1, 1))
        ret += multiply([[-1, [3, pos[-1], -1]]], diff_sum(temp, 3, 1))
    elif phi_type == 2:
        ret += multiply([[h12, [2, pos[-1], -2]]], temp)
        ret += multiply([[h12, [3, pos[-1], -2]]], temp)
        ret += multiply([[-1, [2, pos[-1], -1]]], diff_sum(temp, 2, 1))
        ret += multiply([[-1, [3, pos[-1], -1]]], diff_sum(temp, 3, 1))
    elif phi_type == 3:
        ret += multiply([[h12, [1, pos[-1], -2]]], temp)
        ret += multiply([[h12, [2, pos[-1], -2]]], temp)
        ret += multiply([[-1, [1, pos[-1], -1]]], diff_sum(temp, 1, 1))
        ret += multiply([[-1, [2, pos[-1], -1]]], diff_sum(temp, 2, 1))
    elif phi_type == 4:
        ret += multiply([[h12, [1, pos[-1], -2]]], temp)
        ret += multiply([[h12, [2, pos[-1], -2]]], temp)
        ret += multiply([[h13, [3, pos[-1], -2]]], temp)
        ret += multiply([[-1, [1, pos[-1], -1]]], diff_sum(temp, 1, 1))
        ret += multiply([[-1, [2, pos[-1], -1]]], diff_sum(temp, 2, 1))
        ret += multiply([[-1, [3, pos[-1], -1]]], diff_sum(temp, 3, 1))
    return ret

# An argument specifies whether we have no \phi (0), \phi at positions 1 and 3 (1) or positions 2 and 3 (2)
# We can also have positions 1 and 2 without \epsilon (3) or with \epsilon (4)
def no_shortcut(corr, phi_type, h12, h13):
    phis_at_1 = 0
    phis_at_2 = 0
    derivs1 = 0
    derivs2 = 0
    t_ind = 4
    pos1 = []
    pos2 = []
    prefactor1 = [1]
    prefactor2 = [1]
    sign = Integer(1)
    if phi_type == 1:
        phis_at_1 = 1
    elif phi_type == 2:
        phis_at_2 = 1
    elif phi_type == 3 or phi_type == 4:
        phis_at_1 = 1
        phis_at_2 = 1
    for i in range(0, len(corr[0]) - phis_at_1):
        exponent = corr[0][i] + 1
        if exponent != 0:
            pos1.append(t_ind)
            prefactor1.append([1, t_ind, exponent])
            t_ind += 1
        else:
            derivs1 += 1
        sign *= (-Integer(1)) ** exponent
    for i in range(0, len(corr[1]) - phis_at_2):
        exponent = corr[1][i] + 1
        if exponent != 0:
            pos2.append(t_ind)
            prefactor2.append([2, t_ind, exponent])
            t_ind += 1
        else:
            derivs2 += 1
        sign *= (-Integer(1)) ** exponent
    # The first contour integral commutes with derivatives at the second point and vice versa
    if phi_type == 0:
        hack = (t_ind, tup(prefactor1[1:] + prefactor2[1:]), 0, 0)
    elif phi_type == 1:
        hack = (t_ind, tup(prefactor2[1:]), 1, derivs1)
    elif phi_type == 2:
        hack = (t_ind, tup(prefactor1[1:]), 2, derivs2)
    else:
        hack = (t_ind, (), phi_type, 0)
    # Recall the object which might need further operations performed on it
    if 1 > 2 and hack in history2:
        ret = history2[hack]
    elif phi_type == 0:
        ret = stress_tensor_correlator(pos1 + pos2, 0, h12, h13)
        ret = collect(ret)
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
        prefactor2[0] *= sign
        pos2.reverse()
        ret = multiply([prefactor2], ret)
        for v in pos2:
            ret = int_contour(ret, v, 2)
        history2[hack] = ret
    elif phi_type == 1:
        ret = stress_tensor_correlator(pos1 + pos2, 1, h12, h13)
        ret = collect(ret)
        pos2.reverse()
        ret = multiply([prefactor2], ret)
        for v in pos2:
            ret = int_contour(ret, v, 2)
        if derivs1 > 0:
            ret = diff_sum(ret, 1, derivs1, True)
        history2[hack] = ret
    elif phi_type == 2:
        ret = stress_tensor_correlator(pos1 + pos2, 2, h12, h13)
        ret = collect(ret)
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
        if derivs2 > 0:
            ret = diff_sum(ret, 2, derivs2, True)
        history2[hack] = ret
    else:
        ret = stress_tensor_correlator(pos1 + pos2, phi_type, h12, h13)
        ret = collect(ret)
        history2[hack] = ret
    # The further operations
    if phi_type == 1:
        prefactor1[0] *= sign
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
    elif phi_type == 2:
        prefactor2[0] *= sign
        pos2.reverse()
        ret = multiply([prefactor2], ret)
        for v in pos2:
            ret = int_contour(ret, v, 2)
    elif phi_type >= 3:
        if derivs1 > 0:
            ret = diff_sum(ret, 1, derivs1, True)
        if derivs2 > 0:
            ret = diff_sum(ret, 2, derivs2, True)
        pos1.reverse()
        ret = multiply([prefactor1], ret)
        for v in pos1:
            ret = int_contour(ret, v, 1)
        prefactor2[0] *= sign
        pos2.reverse()
        ret = multiply([prefactor2], ret)
        for v in pos2:
            ret = int_contour(ret, v, 2)
    ret = collect(ret)
    return ret

def use_ward_id(corr, h12, h13):
    if corr[0] == []:
        # Things are easy when z1 is missing
        ret = [[1, [2, 3, -2 * h12]]]
        for i in range(len(corr[1]) - 2, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h12 * (mode + 1), [2, 3, mode]]], ret) + multiply([[sign, [2, 3, mode + 1]]], diff_sum(ret, 3, 1))
        ret = collect(ret)
    elif corr[1] == []:
        # And equally easy when z2 is missing
        ret = [[1, [1, 3, -2 * h12]]]
        for i in range(len(corr[0]) - 2, -1, -1):
            mode = corr[0][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h12 * (mode + 1), [1, 3, mode]]], ret) + multiply([[sign, [1, 3, mode + 1]]], diff_sum(ret, 3, 1))
        ret = collect(ret)
    elif corr[2] == [] and (corr[1][0] == -1 or corr[1][0] == oo):
        # This can happen when h13 is involved somewhere else
        ret = [[1, [1, 2, -2 * h12]]]
        for i in range(len(corr[0]) - 2, -1, -1):
            mode = corr[0][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[sign, [1, 2, mode + 1]]], diff_sum(ret, 2, 1))
        num_derivs = corr[1].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 2, num_derivs)
        ret = collect(ret)
    elif corr[2] == [] and (corr[0][0] == -1 or corr[0][0] == oo):
        # The luck can come from the other position too
        ret = [[1, [1, 2, -2 * h12]]]
        for i in range(len(corr[1]) - 2, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * sign, [1, 2, mode + 1]]], diff_sum(ret, 1, 1))
        num_derivs = corr[0].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 1, num_derivs)
        ret = collect(ret)
    elif corr[2] == [] and "oo" in str(corr):
        # A hard 2pt function with \phi
        ret = no_shortcut(corr, 3, h12, h13)
    elif corr[2] == []:
        # A 2pt function from the identity block
        ret = no_shortcut(corr, 0, h12, h13)
    elif corr[2][0] == oo and (corr[1][0] == -1 or corr[1][0] == oo):
        # A 3pt function where we get lucky
        ret = [[1, [2, 3, -2 * h12]]]
        for i in range(len(corr[0]) - 1, -1, -1):
            mode = corr[0][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h12 * (mode + 1), [1, 3, mode]]], ret) + multiply([[sign, [1, 2, mode + 1]]], diff_sum(ret, 2, 1)) + multiply([[sign, [1, 3, mode + 1]]], diff_sum(ret, 3, 1))
        num_derivs = corr[1].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 2, num_derivs)
        ret = collect(ret)
    elif corr[2][0] == oo and (corr[0][0] == -1 or corr[0][0] == oo):
        # The other way to use the shortcut
        ret = [[1, [1, 3, -2 * h12]]]
        for i in range(len(corr[1]) - 1, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h12 * (mode + 1), [2, 3, mode]]], ret) + multiply([[-sign * sign, [1, 2, mode + 1]]], diff_sum(ret, 1, 1)) + multiply([[sign, [2, 3, mode + 1]]], diff_sum(ret, 3, 1))
        num_derivs = corr[0].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 1, num_derivs)
        ret = collect(ret)
    elif corr[2][0] == -oo and (corr[1][0] == -1 or corr[1][0] == oo):
        # A lucky 3pt function with the other interaction can also occur
        ret = [[1, [1, 2, h13 - 2 * h12], [1, 3, -h13], [2, 3, -h13]]]
        for i in range(len(corr[0]) - 2, -1, -1):
            mode = corr[0][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h13 * (mode + 1), [1, 3, mode]]], ret) + multiply([[sign, [1, 2, mode + 1]]], diff_sum(ret, 2, 1)) + multiply([[sign, [1, 3, mode + 1]]], diff_sum(ret, 3, 1))
        num_derivs = corr[1].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 2, num_derivs)
        ret = collect(ret)
    elif corr[2][0] == -oo and (corr[0][0] == -1 or corr[0][0] == oo):
        # The other way with the other interaction
        ret = [[1, [1, 2, h13 - 2 * h12], [1, 3, -h13], [2, 3, -h13]]]
        for i in range(len(corr[1]) - 2, -1, -1):
            mode = corr[1][i]
            sign = (-Integer(1)) ** mode
            ret = multiply([[-sign * sign * h12 * (mode + 1), [1, 2, mode]]], ret) + multiply([[-sign * h13 * (mode + 1), [2, 3, mode]]], ret) + multiply([[-sign * sign, [1, 2, mode + 1]]], diff_sum(ret, 1, 1)) + multiply([[sign, [2, 3, mode + 1]]], diff_sum(ret, 3, 1))
        num_derivs = corr[0].count(-1)
        if num_derivs > 0:
            ret = diff_sum(ret, 1, num_derivs)
        ret = collect(ret)
    elif "-oo" in str(corr[2]):
        ret = no_shortcut(corr, 4, h12, h13)
    elif "oo" in str(corr[0]):
        ret = no_shortcut(corr, 1, h12, h13)
    else:
        ret = no_shortcut(corr, 2, h12, h13)
    return ret

def element(op1, op2, copies, interaction = "sigma"):
    ret = []
    if interaction == "epsilon":
        decompose = decompose_epsilon
    else:
        decompose = decompose_sigma
    t1 = time.time()
    for term1 in op1:
        for term2 in op2:
            print((term1, term2))
            for term in decompose(term1, term2, copies, 2):
                product = [[term[0]]]
                for i in range(1, len(term)):
                    hack = tup(term[i])
                    if hack in history1:
                        product = multiply(history1[hack], product)
                    else:
                        result = use_ward_id(term[i], Rational(1, 4), Integer(1))
                        history1[hack] = result
                        product = multiply(result, product)
                ret += product
                ret = collect(ret)
    print(time.time() - t1)
    return ret


==> anc/sec5_operators.py <==
#!/usr/bin/env python
from sympy.utilities.iterables import partitions
from symengine import *
import sympy

z0 = symbols('z0')
z1 = symbols('z1')
z2 = symbols('z2')
z3 = symbols('z3')
N = symbols('N')

def input_form(ans, mat, ind):
    name = 'o'
    vec = mat.nullspace()[ind]
    for i in range(0, len(vec)):
        if vec[i] == 0:
            continue
        entry = vec[i].factor()
        if 'N' in str(entry) or '/' not in str(entry):
            num = str(entry)
        else:
            parts = str(entry).split('/')
            num = "Rational(" + parts[0] + ", " + parts[1] + ")"
        print(name + str(ind) + ".append(" + str(ans[i]).replace('x' + str(i), num) + ")")

# To spot null states most easily, we want L_{-2} to go right beside \phi
# Otherwise the rightmost L_{-n} should have the smallest n
def swap(num, h):
    if h == Rational(1, 4) and num == -1:
        return -2
    elif h == Rational(1, 4) and num == -2:
        return -1
    elif h == 1 and num == -1:
        #return -3
        return -2
    elif h == 1 and num == -2:
        #return -2
        return -3
    elif h == 1 and num == -3:
        return -1
    else:
        return num

# Assigns a base (level + 1) number to a product of generators
# Also makes sure the order is highest when \phi is involved
def order(product, level):
    if product != [] and product[-1] == oo:
        ret = (level + 1) ** level
        end = len(product) - 1
    else:
        ret = 0
        end = len(product)
    for i in range(0, end):
        ret += (-product[i]) * ((level + 1) ** (i - 1))
    return ret

# This returns the expression but it is also destructive
def collect_adjacent(expr):
    i = 1
    while i < len(expr):
        if expr[i - 1][1:] == expr[i][1:]:
            expr[i - 1][0] += expr[i][0]
            del expr[i]
        else:
            i += 1
    return expr

# Empty products are sums of 1 over indices not taken by the full products
def remove_empties(expr, copies):
    for term in expr:
        i = 0
        f1 = 1
        f2 = copies - len(term) + 2
        while i < len(term):
            if term[i] == [] or term[i] == [-oo, oo]:
                f1 *= f2
                f2 += 1
                del term[i]
            else:
                i += 1
        term[0] *= f1
    return expr

# The main code for moving annihilation operators to the right
# The central charge is fixed at 1 for now
# Null state conditions are hard so these have to be at levels 2 or 3
def simplify(expr, level, h, copies):
    affected = True
    while affected:
        expr_new = []
        affected = False
        for term in expr:
            for i in range(len(term) - 1, 0, -1):
                reorder = 0
                # Put this check outside the loop instead of inside to deal with trivial products
                if term[i] != [] and term[i][-1] >= -1 and term[i][-1] != oo:
                    affected = True
                    reorder = 1
                for j in range(1, len(term[i])):
                    if reorder == 1:
                        reorder = 1
                    elif term[i][j - 1] > 0 and term[i][j] == oo:
                        reorder = 1
                    elif term[i][j - 1] == 0 and term[i][j] == oo:
                        reorder = 2
                    elif term[i][j - 1] == -2 and term[i][j] == oo and h == Rational(1, 4):
                        reorder = 3
                    elif term[i][j - 1] == -3 and term[i][j] == oo and h == 1:
                        reorder = 4
                    elif term[i][-1] == oo and swap(term[i][j - 1], h) > swap(term[i][j], h):
                        reorder = 5
                    elif term[i][-1] != oo and term[i][j - 1] > term[i][j]:
                        reorder = 5
                    if reorder > 0:
                        affected = True
                        break
                if affected:
                    break
            if reorder == 1:
                reorder = 1
            elif reorder == 2:
                term_scaled = term[:i] + [term[i][:j - 1] + term[i][j:]] + term[i + 1:]
                term_scaled[0] *= h
                expr_new.append(term_scaled)
            elif reorder == 3:
                # Use the level 2 null state condition
                term_equiv = term[:i] + [term[i][:j - 1] + [-1, -1] + term[i][j:]] + term[i + 1:]
                expr_new.append(term_equiv)
            elif reorder == 4:
                #replacement = handle_null(term[i])
                print("Problem")
            elif reorder == 5:
                # Use the Virasoro algebra
                term_rev = term[:i] + [term[i][:j - 1] + [term[i][j], term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com = term[:i] + [term[i][:j - 1] + [term[i][j] + term[i][j - 1]] + term[i][j + 1:]] + term[i + 1:]
                term_com[0] *= term[i][j - 1] - term[i][j]
                expr_new.append(term_rev)
                expr_new.append(term_com)
                if term[i][j] + term[i][j - 1] == 0 and term[i][j] ** 3 != term[i][j]:
                    term_cen = term[:i] + [term[i][:j - 1] + term[i][j + 1:]] + term[i + 1:]
                    term_cen[0] *= Rational(1, 12) * (term[i][j - 1] ** 3 - term[i][j - 1])
                    expr_new.append(term_cen)
            else:
                expr_new.append(term)
        expr = collect_adjacent(expr_new)
    expr = remove_empties(expr, copies)
    expr = [[t[0]] + sorted(t[1:], key = lambda x: order(x, level)) for t in expr]
    expr = collect_adjacent(expr)
    expr = sorted(expr, key = lambda x: str(x[1:]))
    expr = collect_adjacent(expr)
    return expr

# To get the rank of a small matrix or a basis for its kernel, use sympy
# To get the rank of a large matrix, make it numerical and use numpy
# To get a basis for the kernel of a large matrix, maybe copy it into mathematica
def to_matrix(l1_ansatz, l2_ansatz, sym_list):
    mat = sympy.zeros(len(l1_ansatz) + len(l2_ansatz), len(sym_list))
    for j in range(0, len(sym_list)):
        for i in range(0, len(l1_ansatz)):
            mat[i, j] = l1_ansatz[i][0].coeff(sym_list[j])
        for i in range(0, len(l2_ansatz)):
            mat[len(l1_ansatz) + i, j] = l2_ansatz[i][0].coeff(sym_list[j])
    return mat

def insert_12(ansatz):
    l1_ansatz = []
    l2_ansatz = []
    for term in ansatz:
        for i in range(1, len(term)):
            new_term1 = [term[0]]
            new_term2 = [term[0]]
            for j in range(1, len(term)):
                if j == i:
                    new_term1.append([1] + term[j])
                    new_term2.append([2] + term[j])
                else:
                    new_term1.append(term[j])
                    new_term2.append(term[j])
            l1_ansatz.append(new_term1)
            l2_ansatz.append(new_term2)
    return (l1_ansatz, l2_ansatz)

def m_tuples_under_n(m, n, limits = []):
    if limits == []:
        limits = [999] * m
    old_ret = [[i] for i in range(0, min(limits[0], n) + 1)]
    for i in range(0, m - 1):
        ret = []
        for el in old_ret:
            for j in range(0, min(limits[i + 1], n - sum(el)) + 1):
                ret.append(el + [j])
        old_ret = ret
    # Remove the one with all 0s
    return old_ret[1:]

def vector_partitions(vectors, target):
    old_ret = [{}]
    old_target = ImmutableMatrix(target)
    for v in vectors:
        ret = []
        new_v = ImmutableMatrix(v)
        for old_term in old_ret:
            new_target = old_target
            for old_v in old_term:
                new_target -= old_v * old_term[old_v]
            i = 0
            while min(new_target - i * new_v) >= 0:
                new_term = old_term.copy()
                new_term[new_v] = i
                ret.append(new_term)
                i += 1
        old_ret = ret
    ret = []
    # Remove partitions which do not reach the target
    # Also convert to tuples and remove 0 to clean up notation
    for old_term in old_ret:
        new_target = 0 * old_target
        for v in old_term:
            new_target += v * old_term[v]
        if new_target != old_target:
            continue
        new_term = {}
        for v in old_term:
            val = old_term[v]
            if val == 0:
                continue
            new_term[tuple(v)] = val
        ret.append(new_term)
    return ret

def gram_schmidt(vs, gram_matrix, start = []):
    i = 0
    k = len(vs)
    us = start
    while len(us) < k and i < k:
        us.append(DenseMatrix(vs[i].tolist()))
        for j in range(0, len(us)):
            us[-1] = us[-1] - (us[-1].transpose() * gram_matrix * us[j])[0, 0] * us[j]
        norm = (us[-1].transpose() * gram_matrix * us[-1])[0, 0]
        # This happens when the starting vectors make the set overcomplete
        if norm == 0:
            del us[-1]
        else:
            us[-1] = us[-1] / sqrt(norm)
        i += 1
    return us

def gram_element(left, right, h, copies):
    left_new = []
    # Change signs according to radial quantization
    for l_string in left:
        l_string_new = []
        for i in range(len(l_string) - 1, -1, -1):
            l_string_new.append(-l_string[i])
        left_new.append(l_string_new)
    sum_old = [right]
    # Check for differing mode sums which make the inner product vanish
    for l_string1 in left_new:
        sum_new = []
        for term in sum_old:
            for i in range(0, len(term)):
                l_string2 = term[i]
                if -oo in l_string1 and oo not in l_string2:
                    continue
                if -oo not in l_string1 and oo in l_string2:
                    continue
                if -oo in l_string1 and sum(l_string1[1:]) != -sum(l_string2[:-1]):
                    continue
                if -oo not in l_string1 and sum(l_string1) != -sum(l_string2):
                    continue
                sum_new.append(term[:i] + [l_string1 + l_string2] + term[i + 1:])
        sum_old = sum_new
    if sum_old == []:
        return [[0]]
    # Add back coefficients of 1 to reuse functions above
    sum_new = [[1] + term for term in sum_old]
    sum_new = collect_adjacent(sum_new)
    return simplify(sum_new, 1, h, copies)

def special_basis(ansatz, matrix, gram_matrix):
    indices = []
    for i in range(0, len(ansatz)):
        if len(ansatz[i]) > 3:
            indices.append(i)
    ns1 = matrix.nullspace()
    constraints = zeros(len(indices), len(ns1))
    for i in range(0, len(indices)):
        for j in range(0, len(ns1)):
            constraints[i, j] = ns1[j][indices[i]]
    constraints = sympy.Matrix(constraints.tolist())
    ns2 = constraints.nullspace()
    special_vectors = []
    for el in ns2:
        vector = 0 * ns1[0]
        for i in range(0, el.rows):
            vector += el[i] * ns1[i]
        special_vectors.append(vector)
    basis1 = gram_schmidt(special_vectors, gram_matrix)
    print(len(basis1))
    basis2 = gram_schmidt(ns1, gram_matrix, basis1)
    print(len(basis2))
    return basis2

def divergences(spin, copies, phi_degree, null_level):
    ansatz = []
    sym_list = []
    for p in partitions(spin - 1):
        modes = list(p.keys())
        degree = list(p.values())
        limits = list(p.values())
        # The operators \phi are also being symmetrized
        # Squaring, cubing, etc one of them is undefined
        degree.append(phi_degree)
        limits.append(1)
        vectors = m_tuples_under_n(len(degree), 999, limits)
        if null_level in modes:
            i = 0
            pos = modes.index(null_level)
            # A copy of L_{-n} acting on the same copy of \phi can be removed
            # The null state condition trades this for other stuff in the basis
            while i < len(vectors):
                if vectors[i][-1] > 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        if 1 in modes:
            i = 0
            pos = modes.index(1)
            # Terms where L_{-1} does not appear beside \phi are bad for one of two reasons
            # They are independent if and only if there are enough copies for L_{-1} to hit the vacuum
            while i < len(vectors):
                if vectors[i][-1] == 0 and vectors[i][pos] > 0:
                    del vectors[i]
                else:
                    i += 1
        terms = vector_partitions(vectors, degree)
        # Put ansantz in a more explicit form for acting with generators
        # Represent \phi with oo and make sure it comes last
        for term in terms:
            product = []
            sym = symbols('x' + str(len(sym_list)))
            sym_list.append(sym)
            for poly in term:
                l_string = []
                for i in range(0, len(poly) - 1):
                    l_string += [-modes[i]] * int(poly[i])
                if poly[-1] > 0:
                    l_string.append(oo)
                product += [l_string] * term[poly]
            product = sorted(product, key = lambda x: order(x, spin - 1))
            ansatz.append([sym] + product)
            print(ansatz[-1])
    l1_ansatz, l2_ansatz = insert_12(ansatz)
    l1_ansatz = simplify(l1_ansatz, spin - 2, Rational(1, 4), copies)
    l2_ansatz = simplify(l2_ansatz, spin - 3, Rational(1, 4), copies)
    gram_matrix = zeros(len(ansatz))
    for l in range(0, len(ansatz)):
        for r in range(0, l + 1):
            gram_matrix[l, r] = gram_element(ansatz[l][1:], ansatz[r][1:], Rational(1, 4), copies)[0][0]
            gram_matrix[r, l] = gram_matrix[l, r]
    return (ansatz, to_matrix(l1_ansatz, l2_ansatz, sym_list), gram_matrix)

# If \phi is a simple sum, 3pt function is just <L1 \phi, \phi> <L2 \phi, \phi>
def ope_coeff(ansatz, op):
    ret = 0
    for i in range(0, len(ansatz)):
        if len(ansatz[i]) > 3:
            continue
        f1 = (z1 - z2) ** (-Rational(1, 2))
        f2 = (z1 - z3) ** (-Rational(1, 2))
        for j in range(len(ansatz[i][1]) - 2, -1, -1):
            mode = ansatz[i][1][j]
            sign = Integer(-1) ** mode
            f1 = Rational(1, 4) * (-mode - 1) * sign * ((z1 - z2) ** mode) * f1 + sign * ((z1 - z2) ** (mode + 1)) * f1.diff(z2)
        for j in range(len(ansatz[i][2]) - 2, -1, -1):
            mode = ansatz[i][2][j]
            sign = Integer(-1) ** mode
            f2 = Rational(1, 4) * (-mode - 1) * sign * ((z1 - z3) ** mode) * f2 + sign * ((z1 - z3) ** (mode + 1)) * f2.diff(z3)
        ret += op[i] * f1 * f2
    # This recovers Bose symmetry
    ret = ret + ret.subs(z2, z0).subs(z3, z2).subs(z0, z3)
    return (N - 1) * ret

# Easy terms are the ones where L only acts on \phi
# In the orthonormal basis, these have 1/N coefficients while hard terms are more suppressed
# Only easy terms contribute to decoupled OPE coefficients and there is no magical cancellation
# All of them are O(1) regardless of whether the hard terms not contributing were zero on the nose
def double_twist(spin):
    return divergences(spin, N, 2, 2)

